Cognacy Queries over Dependence Graphs for Transparent Visualisations

Charts, figures, and text derived from data play an important role in decision making, from data-driven policy development to day-to-day choices informed by online articles. Making sense of, or fact-checking, outputs means understanding how they relate to the underlying data. Even for domain experts with access to the source code and data sets, this poses a significant challenge. In this paper we introduce a new program analysis framework which supports interactive exploration of fine-grained I/O relationships directly through computed outputs, making use of dynamic dependence graphs. Our main contribution is a novel notion in data provenance which we call related inputs, a relation of mutual relevance or "cognacy" which arises between inputs when they contribute to common features of the output. Queries of this form allow readers to ask questions like "What outputs use this data element, and what other data elements are used along with it?". We show how Jonsson and Tarski's concept of conjugate operators on Boolean algebras appropriately characterises the notion of cognacy in a dependence graph, and give a procedure for computing related inputs over such a graph.

==> arXiv.sh <==
#!/bin/bash
set -xe

NAME=arXiv.zip
TARGET=arXiv

pdflatex $TARGET
biber $TARGET
rm -f $TARGET.aux $TARGET.dvi $TARGET.log $TARGET.blg $TARGET.out $TARGET.pag $TARGET.cb $TARGET.cb2 $TARGET.toc $TARGET.bcf $TARGET.run.xml

pushd ..

zip -r - $NAME graphical-slicing > $NAME

zip -d $NAME \*.zip
zip -d $NAME \*.pdf
zip -d $NAME \*.DS_Store
zip -d $NAME \*.gitignore
zip -d $NAME \*.gitmodules
zip -d $NAME \*.purs-repl
zip -d $NAME graphical-slicing/appendix.tex
zip -d $NAME graphical-slicing/main-full.tex
zip -d $NAME graphical-slicing/main.tex
zip -d $NAME graphical-slicing/paper.tex
zip -d $NAME graphical-slicing/inductive-graphs.tex
zip -d $NAME graphical-slicing/author-response/\*
zip -d $NAME graphical-slicing/Benchmarks/\*
zip -d $NAME graphical-slicing/tex-common/bib.bib
zip -d $NAME graphical-slicing/.git/\*
zip -d $NAME graphical-slicing/venv/\*
zip -d $NAME graphical-slicing/mechanisation/\*
zip -d $NAME graphical-slicing/obsolete/\*
zip -d $NAME graphical-slicing/Talk/\*
zip -d $NAME graphical-slicing/.vscode/\*

ls -al $NAME
unzip -l $NAME

popd


==> build-all.sh <==
#!/bin/bash
set -e

./build.sh main
./build.sh appendix


==> build.sh <==
#!/bin/bash
set -e

PLOTTER="../fluid/script/python/plot_bench.py"
PDFLATEX="pdflatex -file-line-error -halt-on-error"
TARGET=${1:-main}
PYENV=venv

echo Building target \"$TARGET\".

python3 -m venv $PYENV
source $PYENV/bin/activate
   echo "Setting up Python environment."
   # pip install -q --disable-pip-version-check -r requirements.txt

   echo "Generating benchmark figures."
   rm -rf benchmark
   mkdir benchmark
   # cp "../fluid/benchmark/benchmarks.csv" "benchmark/benchmarks.csv"

   # python3 $PLOTTER -t expensive -b bwd -d fig/performance/expensive-bwd > /dev/null
   # python3 $PLOTTER -t expensive -b fwd -d fig/performance/expensive-fwd > /dev/null
deactivate

$PDFLATEX $TARGET
biber $TARGET
$PDFLATEX $TARGET
$PDFLATEX $TARGET
rm -f $TARGET.aux $TARGET.dvi $TARGET.log $TARGET.bbl $TARGET.blg $TARGET.out $TARGET.pag $TARGET.cb $TARGET.cb2 $TARGET.toc $TARGET.bcf $TARGET.run.xml


==> summary_stats.py <==
import numpy as np
import pandas as pd
import matplotlib.pyplot as plt

cases = [
    "slicing/dtw/compute-dtw",
    "slicing/convolution/edge-detect",
    "slicing/convolution/emboss",
    "slicing/convolution/gaussian",
    "slicing/linked-outputs/bar-chart-line-chart",
    "slicing/linked-outputs/stacked-bar-scatter-plot",
    "graphics/grouped-bar-chart",
    "graphics/line-chart",
    "graphics/stacked-bar-chart"
]

def parse_cell(cell_str):
    cell_list = cell_str.replace(':',' ').replace('(',' ').replace(')', ' ').split()
    cell_avg = cell_list[0]
    cell_err = cell_list[1]
    return (float('%.2f'%float(cell_avg)), float('%.2f'%float(cell_err)))

def map_ind(index_str):
    return index_str.split("/")[-1]

def decompose_benchmarks():
    benchmarks = pd.read_csv('../fluid/Benchmarks/benchmarks.csv', skipinitialspace=True, delimiter=',', index_col='Test-Name')
    all_summaries = benchmarks.loc[cases]
    # means = all_summaries.mean().to_frame().T
    # means.index = ['Average']
    all_summaries.index = map(map_ind, all_summaries.index)
    all_summaries = all_summaries.map(parse_cell)
    # print(all_summaries.map(parse_cell))
    # print(all_summaries.apply(lambda row: float(row.loc['G-Eval'][0]) / float(row.loc['T-Eval'][0]), axis=1))

    # # all_summaries = pd.concat([all_summaries, means])
    evals = eval_SpdUp(all_summaries)
    demands = demands_SpdUp(all_summaries)
    equivs = equiv_implementations(all_summaries)
    print(evals)
    print(demands)


def eval_SpdUp(df):
    df['Eval-Slowdown'] = df.apply(lambda row: float(row.loc['G-Eval'][0]) / float(row.loc['T-Eval'][0]), axis=1) # df['G-Eval'] / df['T-Eval']
    out = df[['T-Eval', 'G-Eval', 'Eval-Slowdown']]
    tex_file = open('fig/performance/eval-SpdUp.tex', 'w')
    tex_file.write(out.to_latex(float_format="%.2f", caption = "Evaluation Time of Traces Versus Graphs (ms)", label='table:eval-SpdUps', longtable=True))
    tex_file.close()
    return out

def equiv_implementations(df):
    df['Dir-SpdUp'] = df.apply(lambda row: float(row.loc['T-DemBy'][0]) / float(row.loc['G-DemBy-Dir'][0]), axis=1) # df['T-DemBy'] / df['G-DemBy-Dir']
    df['Suff-SpdUp'] = df.apply(lambda row: float(row.loc['T-DemBy'][0]) / float(row.loc['G-DemBy-Suff'][0]), axis=1) # df['T-DemBy'] / df['G-DemBy-Suff']
    out = df[['T-DemBy','G-DemBy-Dir', 'Dir-SpdUp', 'G-DemBy-Suff', 'Suff-SpdUp']]

    tex_file = open('fig/performance/equivalent-impls.tex', 'w')
    tex_file.write(out.to_latex(float_format="%.2f", caption = "Equivalent implementations of Demanded By", label='table:equivalent-impls', longtable=True))
    tex_file.close()
    return out

def demands_SpdUp(df):
    df['Bwd-SpdUp'] = df.apply(lambda row: float(row.loc['T-Demands'][0]) / float(row.loc['G-Demands'][0]), axis=1) # df['T-Demands'] / df['G-Demands']
    out = df[['T-Demands','G-Demands','Bwd-SpdUp']]
    tex_file = open('fig/performance/demands-SpdUp.tex', 'w')
    tex_file.write(out.to_latex(float_format="%.2f", caption="Demands Times Traces Versus Graphs", label='table:demands-SpdUps', longtable=True))
    tex_file.close()
    return out

def SpdUps(df):
    df['Eval-SpdUp'] = df['T-Eval'] / df['G-Eval']
    df['Bwd-SpdUp'] = df['T-Demands'] / df['G-Demands']
    df['Fwd-SpdUp'] = df['T-Suffices'] / df['G-Suffices']
    out = df.replace([np.inf], np.nan, inplace=False)
    return out
decompose_benchmarks()
